An enumeration process for racks

Given a presentation for a rack $\mathcal R$, we define a process which systematically enumerates the elements of $\mathcal R$. The process is modeled on the systematic enumeration of cosets first given by Todd and Coxeter. This generalizes and improves the diagramming method for $n$-quandles introduced by Winker. We provide pseudocode that is similar to that given by Holt for the Todd-Coxeter process. We prove that the process terminates if and only if $\mathcal R$ is finite, in which case, the procedure outputs an operation table for the finite rack. We conclude with an application to knot theory.

==> anc/RackEnumeration.py <==
# RACK ENUMERATION PROGRAM
# 
# Jim Hoste and Patrick D Shanahan
# 1/23/2018
#
#
# INTRODUCTION: This program will attempt to enumerate a rack given by a finite presentation,
# following the algorithm given by Hoste and Shanahan in their paper, "An enumeration process for
# racks," vailable at arXiv:1707.01519.
# A run limit is given at the beginning to keep the program from running forever. Execution
# will stop if the run limit is reached or if the rack is finite. If the run limit were unlimited,
# then execution will stop if and only if the rack is finite.
# 
# The names of all variables and subroutines match, as closely as possible, the terms used in the
# paper "An enumeration process for racks."
# 
# Generators are consecutive integers 1, 2, ..., n and their inverses are -1, -2, ...-n. Every
# element of the rack can be repsented as g^w where g is a generator and w is a word in the
# generators and their inverses. The element g^w will be stored as the list [g, w1, w2, ..., wn],
# where w is the word w1 w2 w3 ...wn in the generators and their inverses. A relation is a list  [a,
# w1, w2, w3, ...,wn, b], where a and b are generators and each wi is a generator or the inverse of
# a generator, that represents the relation a^(w1 w2 w3 ...wn)=b. Every relation can be put in this
# form, so we do not consider the more general relation a^w=b^v, where a and b are generators and w
# and v are words in the generators and their inverses. For example 1^1=1 is [1,1,1]. Or, if we had
# been using letters for generators, a^(babab^-1)=a is [1,2,1,2,1,-2,1] where a=1 and b=2. Secondary
# relations are of the form x^v=x where x is any element of the rack and v is a word in the
# generators and their inverses. To store a secondary relation, only a list representing v is
# stored.
# 
# Every element starts out as "live" but at some point in the process may become "dead". (However,
# generator 1 can never die.) If an element k is live, then the function rho will have rho(k)=k. If
# k is dead, then rho(k)<k.
# 
# The array A will record both the function rho and the (partial) multiplication table of the rack.
# Rows correspond to elements. Elements are positive integers, but Python indexes lists starting at
# zero. So, for convenience, we will not use the 0th row of A for any data. Instead, A[0] will be
# initialized to be all zeroes and then never used. Now row k (ie index k) of A will correspond to
# element k. The 0th column of A will be the function rho. That is, rho(k)=A[k][0]. Columns with
# indices 1 through g will correspond to the generators 1 through g. Using the backward indexing
# scheme of Python, columns -1 though -g will correspond to the inverses of the generators -1 to -g.
# Thus the value of i^j where i is a generator and j is either plus or minus a generator, will be
# stored in A[i][j].
# 
# In the paper "An enumeration process for racks", a function tau is discussed. Every element of the
# rack can be expressed as g^w for some generator g and word w in the generators and their inverses.
# If the element i is equal to g^w, then tau(i)=g^w where g^w is stored as the list [g, w1, w2, ...,
# wn]). In the paper, we describe creating tau and updating it as the program runs. However, it is
# not necessary to do this. Since our real interest in tau is in the case when the rack is finite,
# we can recover tau from A after the run completes. This saves time since many rows of A will be
# "dead" in the end and to have computed tau for what are ultimately dead elements is unecessary.
# 
# WARNING: As the process runs, more and more rows will be added to A, but in the end, the vast
# majority of these rows may be dead. Thus an enormous amount of unnecessary data may be stored. It
# may be better to change the data structure to avoid this!
# 
# HOW TO USE THIS PROGRAM: This file contains a number of different functions that are called. At
# the end of this file, an example is given, illustrating how to use this program. In order to run
# the program for a different presentation, the user should replace the presentation given in the
# example with their desired presentation.
 


###################################################################################################
############################## Sample Input #######################################################
###################################################################################################

# presentation of the involutory quandle of the trefoil knot.
# generators:
S=[1,2,3]
# relations:
R =[
    [1,1,1],
    [2,2,2],
    [3,3,3],
    [1,2,2,1],
    [1,3,3,1],
    [2,1,1,2],
    [2,3,3,2],
    [3,1,1,3],
    [3,2,2,3],
    [1,2,3],
    [2,3,1],
    [3,1,2]
    ]

# To enter the presentation of a rack that is in fact a quandle, the idempotency relations g^g=g,
# encolded as [g,g,g] must be given for each generator.
# Rather than having to type all of these relations, one for
# each generator, the function idempotentRelations can be called to automatically generate these relations.

def idempotentRelations(S):
     return [[x]*3 for x in S]

# One may also wish to enter a presentation of an n-rack, or n-quandle, where the symmetry associated to each
# element has order n. The functions nRackRelations and nQuandleRelations will automatically generate
# the necessary relations. These functions are nearly the same, except that nQuandleRelations does not
# generate a relation in the case where the two generators are in fact the same, since this relation
# follows from the idempotenct relation for that generator.

def nRackRelations(S, n):
    return [[x]+[y]*n+[x] for x in S for y in S]

def nQuandleRelations(S, n):
    return [[x]+[y]*n+[x] for x in S for y in S if x!=y]

# The involutory quandle of the trefoil can now be given as
S=[1,2,3]
R=idempotentRelations(S)+nQuandleRelations(S,2)+[[1,2,3],[2,3,1],[3,1,2]]

# The last three relations come from the three crossings of the minimal trefoil diagram.

###################################################################################################
############################## Montesinos Presentation ############################################
###################################################################################################
# This function will return the presentation, S and R, for the involutory quandle of the
# (1/2, 1/2, p/q;e) Montesinos link.
# The presenation for this quandle is derived in the paper "Involutory quandles of (2,2,r)-Montesinos links"
# by Hoste and Shanahan.

def montesinosPresentation(p,q,e):
#    print "Montesinos link (1/2, 1/2,", p, "/", q, ";", e,")"
    S=[1,2,3]
    if e>2:
        A=[2,1]*(e-2)+[2]
        B=[2,1]+A
    elif e==2:
        A=[2]
        B=[2,1]+A
    elif e==1:
        A=[1]
        B=[2]
    else:
        B=[1,2]*(-e)+[1]
        A=[1,2]+B

    R1=[2, 1, 3, 2]
    C=[2,3,2]+B+[1]+B
    D=[2,3,2]+A+[1]+A
    if p%2==1 and q%2==1:
        R2=[1]+A+C*((q-p)/2)+D*((p-1)/2)+[2,3]
        R3=[1]+B+C*((q-p-2)/2)+D*((p+1)/2)+[3]
    elif p%2==0 and q%2==1:
        R2=[1]+B+C*((q-p-1)/2)+D*(p/2)+[2,3]
        R3=[1]+A+C*((q-p-1)/2)+D*(p/2)+[3]
    else:
        R2=[3,2]+C*((q-p-1)/2)+D*((p+1)/2)+[3]
        R3=[1]+A+C*((q-p+1)/2)+D*((p-1)/2)+B+[1]

    # because this is an involutory quandle, we may be able to reduce R2 ahd R3
    # attempt to reduce R2
    first,w,last=R2[0], R2[1:-1], R2[-1]
    i=0
    while i+1 < len(w):
        if w[i]==w[i+1]:
            del w[i]
            del w[i]
            i=0
        else:
            i+=1
    while w[0]==first:
        del w[0]
    while w[-1]==last:
        del w[-1]
    R2=[first]+w+[last]

    #attempt to reduce R3
    first,w,last=R3[0], R3[1:-1], R3[-1]
    i=0
    while i+1 < len(w):
        if w[i]==w[i+1]:
            del w[i]
            del w[i]
            i=0
        else:
            i+=1
    while w[0]==first:
        del w[0]
    while w[-1]==last:
        del w[-1]
    R3=[first]+w+[last]

    R=idempotentRelations(S)+nQuandleRelations(S,2)+[R1,R2,R3]

    return S, R 
###################################################################################################
############################## T(2,k) with Axis Presentation ####################################
###################################################################################################
# if L is the link consisting of the (2,k)-torus knot union the axis that links
# it with linking number 2, then the involutory quandle is finite with order 2k+2.
# if k=-(2t+1), then a presentation for the invoutory quandle is given by this routine.

def TwoStringBraidWithAxis(t):
    S=[1,2,3]
    R1=[3,1,2,3]
    R2=[1]+[2,1]*t+[3,2]
    R3=[2]+[1,2]*t+[1,3,1]
    R=idempotentRelations(S)+[R1, R2, R3]
    return S, R
###################################################################################################
############################## Miscelaneous Routines ##############################################
###################################################################################################

# this will print out only the live rows of A and associated data
def printCurrent():
        global  A,  liveCount, maxLiveCount
        print "multiplictation table= "
        for i in range(1,len(A)):
                if A[i][0]==i:
                        print A[i]
        print "total number of live lements is ", len([x for x in range(1,len(A)) if A[x][0]==x])
        print "value of liveCount is now ", liveCount
        print "total number of rows in A is ", len(A)
        print "max number of live rows is ", maxLiveCount

###################################################################################################
############################## Algorithm 1 Enumerate ###############################################
###################################################################################################

# This is the main procedure. It takes the set of generators, the set of primary relations, and the
# run limit as input. It then carries out the enumeration algorithm until either the run limit
# is exceeded, or the process terminates because the rack is found to be finite.

def enumerate(S, R, runLimit):
    global g, A, Q,  liveCount, maxLiveCount, runData
    minLive=1
#    print "run limit is ", runLimit
    liveCount=len(S)
    maxLiveCount=len(S)
    g=len(S)
    secondaryR, A =init(S, R)
#    print "generating set S is ", S
#    print "primary relations are ", R
#    print "secondary relations= ", secondaryR
#    printCurrent()
#    print "after init, live and maxLive are ", liveCount, maxLiveCount
    
# scan primary relations
#    print "scanning PRIMARY relations ..."

    for r in R:
         scan(r[0], r[1:-1], r[-1])

    maxLiveCount=max(maxLiveCount, liveCount)
#    print "after scanning primary relations, live and maxLive are ", liveCount, maxLiveCount
#    print "scanning SECONDARY relations ..."
     
    i=1
    while i<len(A) and i<=runLimit:
        for w in secondaryR:
                if A[i][0]==i:
#                        print "scanning the SECONDARY relation ", i,w,i
                        scan(i, w, i)
                else:
                        break
        if A[i][0]==i:
            for y in S+[-x for x in S]:
                if A[i][y]==0:
                    define(i,y)
            maxLiveCount=max(maxLiveCount, liveCount)
#            print "after scanning ", i, "th row, live and maxlive are ", live, maxLive
        i+=1
    if i>runLimit:
        print "run limit exceeded"
    else:
        print "run completes"
        printCurrent()
    

    
###################################################################################################
############################## Algorithm 2 Initializing the table #################################
###################################################################################################

# Init will take as arguments the set of generators and the set of primary
# relations. It will then generate the set of secondary relations as well as initialize the rack multiplication
# table and the list rho.


############################ secondary relations #################################################
# If the primary relation is a^w=b, then the secondary relation is x^(WawB)=x where W is the inverse of
# w, namely, the negation of the reverse of w, and B is the inverse of b, namely -b.
# A secondary relation is always of the form x^v=x and we just record v. It may be possible to reduce the
# word v by cancelling an adjacent bB or Bb, and we do this with the routine `reduce'.

############################################
def reduce(w):
    i = 0
    while i+1 < len(w):
        if w[i]==-w[i+1]:
            del w[i]
            del w[i]
            i=0
        else:
            i+=1
    return w
############################################
def secondary(rel):
    a,w,b=rel[0], rel[1:-1], rel[-1]
    return reduce([-x for x in w[::-1]]+[a]+w+[-b])
############################################
def init(S, R):
    secondaryR=[secondary(x) for x in R if secondary(x)!=[]]
    A=[[0 for i in range(2*len(S)+1)] for x in range(len(S)+1)]
    # make first column of A the list rho
    for i in range(len(A)): A[i][0]=i
    return secondaryR, A


###################################################################################################
############################## Algorithm 3 Defining i^y ###########################################
###################################################################################################
def define(i, y):
        global g, A, liveCount
        # define a new element to be equal to i^y
        x=len(A)
#        print "defining ", i, " to the ", y, " equal to ", x
        # append a row of zeroes to A
        A.append([0 for k in range(2*g+1)])
        # the first column of A records the function rho, so set rho(x)=x
        A[x][0]=x
        # add the two new multiplication entries to A
        A[i][y]=x
        A[x][-y]=i
        # increase number of live elements
        liveCount+=1
###################################################################################################
############################## Algorithm 4 Scanning the relation i^w=j ############################
###################################################################################################
def scan(i, w, j):
    global A
#    print "scanning the relation ", i, " to the ", w," is ", j
    f=0
    b=len(w)-1
    k=i
    l=j
    while f<=b:
        while f<=b and A[k][w[f]]!=0:
            k=A[k][w[f]]
            f+=1
        while f<=b and A[l][-w[b]]!=0:
            l=A[l][-w[b]]
            b-=1
        if f<b:
            define(k, w[f])
        elif f==b:
            deduction(k, w[f], l)
            break
        elif k!=l:
            coincidence(k,l)
        else:
#            print "scan completes correctly"
            break
###################################################################################################
############################## Algorithm 5 Making the deduction i^y=j ##############################
###################################################################################################
def deduction(i, y, j):
    global  A
#    print "deduction: ", i, " to the ", y, " is ", j
    # fill in two entries in multiplication table
    A[i][y]=j
    A[j][-y]=i
###################################################################################################
############################## Algorithm 6 Finding the least representative of i ##################
###################################################################################################
def rep(i):
    global A
# print "finding the rep of ", i
    j=i
    while A[j][0]<j:
        j=A[j][0]
#    print "rep of ", i, " is ", j
    return j
###################################################################################################
############################## Algorithm 7 Setting rho(j)=rep(i) for all j in orbit of i ##########
###################################################################################################
def update(i):
    global A
#    print "updating ", i
    epsilon=rep(i)
    n=i
    m=A[n][0]
    while m<n:
        A[n][0]=epsilon
        n=m
        m=A[n][0]
###################################################################################################
############################## Algorithm 8 Adding a coincidence to the merge queue ################
###################################################################################################
def merge(m,n):
    global Q, A, liveCount
#    print "merge ", m, " and ", n
    mu=rep(m)
    nu=rep(n)
    if mu!=nu:
        Q.append(max([mu, nu]))
#        print "the queue is now ", Q
        A[max([mu, nu])][0]=min([mu, nu])
        # decrease liveCount
        liveCount-=1
###################################################################################################
############################## Algorithm 9 Resolving a coincidence m is n #########################
###################################################################################################
def coincidence(m,n):
    global Q, A
#    print "coincidence: ", m, " is ", n
    Q=[]
    merge(m,n)
    q=0
    while q<len(Q):
        d=Q[q]
        q+=1
        for x in S+[-x for x in S]:
            if A[d][x]!=0:
                e=A[d][x]
                A[d][x]=0
                A[e][-x]=0
                delta=rep(d)
                update(d)
                epsilon=rep(e)
                update(e)
                if A[delta][x]!=0:
                    merge(epsilon, A[delta][x])
                elif A[epsilon][-x]!=0:
                    merge(delta,A[epsilon][-x])
                else:
                    A[delta][x]=epsilon
                    A[epsilon][-x]=delta
            
###################################################################################################
############################## Example ############################################################
###################################################################################################

# To run the rack enumeration process,  we define the set of generators and primary relations and then call
# the function enumerate(). Below, there are two example presentations. The first is a rack presentation that
# is currently commented out. The second calls the function montesinosPresentation that defines an involutory
# quandle presentation that is subsequently used as input to the program.

# To run the process for a different presentation, place the presentation here in place of the examples.

# Warning: The funtion enumerate will print out the entire multiplication table at the end, if
# the rack is finite. For a large rack, the user may want to turn this printing off.

# Example 1
# rack example from Hoste Shanahan paper
# S=[1,2]
# R=[[1,2,1,2],[2,2,1,1],[1,2,2,1],[2,1,1,2]]


# Example 2
S,R=montesinosPresentation(3,5,2)


import time
global liveCount, maxLiveCount, A
print "generators: "
print S
print "relations: "
print R
start=time.clock()
# enumerate takes three arguments: the list of generators S, the list of relations R, and the run limit.
enumerate(S, R,1500)
end=time.clock()
print "run time= ", end-start


